Multi-robot energy autonomy with wind and constrained resources

One aspect of the ever-growing need for long term autonomy of multi-robot systems, is ensuring energy sufficiency. In particular, in scenarios where charging facilities are limited, battery-powered robots need to coordinate to share access. In this work we extend previous results by considering robots that carry out a generic mission while sharing a single charging station, while being affected by air drag and wind fields. Our mission-agnostic framework based on control barrier functions (CBFs) ensures energy sufficiency (i.e., maintaining all robots above a certain voltage threshold) and proper coordination (i.e., ensuring mutually exclusive use of the available charging station). Moreover, we investigate the feasibility requirements of the system in relation to individual robots' properties, as well as air drag and wind effects. We show simulation results that demonstrate the effectiveness of the proposed framework.

==> figures/base_case/code.m <==
function dx = two_man_random_walk_linear_drag_moving_avg_coord_3(t,x,bnd_pnts,cs_pos,K)
t;
pos = [];
n = length(x)/6;

persistent old_time;
persistent old_time_ma;
persistent old_time_change_speed;
persistent v_req;
persistent past_vel;
persistent moving_avg_value;
persistent history_time;
persistent nominal_speed;

if isempty(old_time)
    old_time = 0;
    old_time_ma = 0;
    old_time_change_speed = 0;
%     moving_avg_value = zeros(1,n);
    moving_avg_value = ones(1,n)*0.2;
    past_vel = zeros(1,n);
    history_time = 0;
    nominal_speed = zeros(1,n);
end

for i =1:n
    pos(i,:) = [x(6*(i-1)+1),x(6*(i-1)+2)];
    vel(i,:) = [x(6*(i-1)+3),x(6*(i-1)+4)];
    E(i) = x(6*(i-1)+5);
    Emin(i) = x(6*(i-1)+6);
end

w = 280;

if (t-old_time_ma) >= 0.1
    history_time = [history_time t];
    last_past_index = size(past_vel,1);
    for i = 1:n
       past_vel(last_past_index+1,i) = sqrt(vel(i,1)^2+vel(i,2)^2);
    end
    old_time_ma = t;
    
    for i = 1:n
        if t <= w
%             moving_avg_value(i) = sqrt(vel(i,1)^2+vel(i,2)^2);
            moving_avg_value(i) = 0.188;
        else
            %looking for the index in time that is closest to t-w
            [d,start_index] = min(abs(history_time - (t-w)));
            end_index = length(history_time);
            moving_avg_value(i) = trapz(history_time(start_index:end_index),past_vel(start_index:end_index,i))/w;
        end
    end
end

% [vornb,vorvx] = polybnd_voronoi(pos,bnd_pnts);
% 
% centroid = vor_cen(vorvx);
% centroid = zeros(2,2);

centroid = ones(2,2);
centroid(1,:) = [4 5];
centroid(2,:) = [1 1]*-5;
centroid(3,:) = [1 3]*-2;
centroid(4,:) = [-1 2]*-2;
centroid(5,:) = [-1 1]*-2;
ct = 80;
nominal_velocity = .215; % m/sec

if t < ct
    for i =1:n
        v_req(i,:) = nominal_velocity*[cos(i*pi/4) sin(i*pi/4)];
    end
elseif (t-old_time) > ct && (t-old_time) < 500
    theta_rand = rand(1,n)*2*pi-pi;
    for i = 1:n
        v_req(i,:) = nominal_velocity*[cos(theta_rand(i)) sin(theta_rand(i))];
    end
    old_time = t;
end

% if t-old_time_change_speed > 40
%     old_time_change_speed = t;
%     nominal_speed = ones(1,n)*nominal_velocity + (rand(1,n)-0.8)*2*0.15;
% elseif sum(nominal_speed) == 0
%     nominal_speed = ones(1,n)*nominal_velocity;
% end
nominal_speed = ones(1,n) * nominal_velocity;

% centroid = zeros(2,2);
% centroid(2,:) = [1 1]*-.5;

follower = 2;

% kp = 1.1;
% kd = 2.5;

% kp = .085;
% kd = 1;

kp = .05;
kd = 1;

options =  optimset('Display','off');
dcs_th = 0.2;
k_charge = .7;
ke = 0.005; %battery discharge rate due to time

charging_rate = 0.2;
Emax = 14.8;
Eb = 12;
p = 0.6;
p1 = 6;
p2 = 2;
pc =5.;
pf = 3;
ks = 20;
pb = 2;
pu = 1;
% pc = 8;
% c ="g*";
kf = 6;
Cd = 0.15;
kv = Cd*.1; %battery discharge rate due to robot velocity

vw = [1,1]*0.0;

% V = v_req - vw;
% vel_abs = sqrt(V*V');
% k_charge = (ke+kv*(nominal_velocity)^2)/kd/Cd;
L1 = ((kd+Cd)-sqrt( (kd+Cd)^2 - 4*kp))/2;
L2 = ((kd+Cd)+sqrt( (kd+Cd)^2 - 4*kp))/2;
disc = sqrt( (kd+Cd)^2 - 4*kp);

d0 = 7;
% d0 = 0.65*(Emax - 10)/(ke+kv*nominal_velocity)*nominal_velocity;

v_star = 1.5*d0*kp/disc*( (L2/L1)^(-L1/(L2-L1)) - (L2/L1)^(-L2/(L2-L1)));
% k_charge = ke/L1;
% k_charge = (ke+kv*nominal_velocity*20)/L1;
k_charge = (ke+kv*v_star)/L1;

kd=1;
for i = 1:n %looping on each agent to compute the control actions
    
%     d = [pos(i,1)-centroid(i,1), pos(i,2)-centroid(i,2)];
    dcs = dist(cs_pos(i,:)',pos(i,:)');
    if dcs > d0 - 0.5
        m = -3;
%         v_req(i,:) = v_req(i,:) + m*pos(i,:)/dcs^2;
        v_req(i,:) = m/(2*pi)/dcs^2*[-pos(i,2) pos(i,1)]; 
    elseif dcs < dcs_th + 0.3
        m = 2;
        v_req(i,:) = v_req(i,:) + m*pos(i,:)/dcs^2;
%         theta = atan2(pos(i,2),pos(i,1));
%         v_req(i,:) = nominal_velocity*[cos(theta) sin(theta)]; 
%     else
%         omega = nominal_velocity/dcs;
%         theta = atan2(pos(i,2),pos(i,1));
%         rd = 2;
%         r = dcs;
%         aa = .1;
%         X = pos(i,1);
%         Y = pos(i,2);
%         vn = nominal_velocity;
%         fun = @(x)Y^2*X/r^4*x(1)^3 + X^3/r^4*x(2)^2*x(1) - 2*X^2*Y/r^4*x(1)^2*x(2)+...
%             vn*X*Y/r^3*x(1)^2 - vn*X^2/r^3*x(1)*x(2) + (r-rd)*X/r*x(1) +...
%             Y^3/r^4*x(1)^2*x(2) + X^2*Y/r^4*x(2)^3 - 2*X*Y^2/r^4*x(1)*x(2)^2 +...
%             vn*Y^2/r^3*x(1)*x(2) - vn*X*Y/r^3*x(2)^2 + (r-rd)*Y/r*x(2) + aa;
%         x0 = [.1 .1];
%         v_req(i,:) = fminsearch(fun,x0);
%         omega = -Y/r^2*vel(i,1) + X/r^2*vel(i,2);
%         v_req(i,:) = dcs*omega*[-sin(theta) cos(theta)] - .1/(4*(1-rd/dcs))*[1/pos(i,1) 1/pos(i,2)];
%         v_req(i,:) = -aa/4*[r/X/((r-rd)+omega*(r*omega-nominal_velocity)),r/Y/((r-rd)+omega*(r*omega-nominal_velocity))];
    end
    theta = atan2(v_req(i,2),v_req(i,1));
%     v_req(i,:) = nominal_velocity*[cos(theta) sin(theta)];
    v_req(i,:) = nominal_speed(i)*[cos(theta) sin(theta)];
    
    u_coverage = [(-kd*(vel(i,:)-v_req(i,:))) 0];
    
%     pe = 1;
%     h1 = dcs - (dcs_th + 0.3);
%     h1_d = pos(i,:)*vel(i,:)'/dcs;
%     LgLf_h1 = pos(i,:)/dcs;
%     Lf2_h1 = -Cd*pos(i,:)*vel(i,:)'/dcs;
%     A1 = LgLf_h1;
%     B1 = Lf2_h1 + 2*pe*h1_d + pe^2*h1;
%     
%     h2 = d0 - dcs;
%     h2_d = -pos(i,:)*vel(i,:)'/dcs;
%     LgLf_h2 = -pos(i,:)/dcs;
%     Lf2_h2 = Cd*pos(i,:)*vel(i,:)'/dcs;
%     A2 = LgLf_h2;
%     B2 = Lf2_h2 + 2*pe*h2_d + pe^2*h2;
%     
%     A = -[A1;A2];
%     B = [B1;B2];
%     u = lsqlin(diag([1 1]),u_coverage(1:2)',A,B,[],[],[],[],[],options);
%     u_coverage = [u' 0];
    %% Bounding voltage barrier
    eps = 0.0001;
    V = vel(i,:) - vw;
%     vel_abs = sqrt(vel(i,:)*vel(i,:)')+eps; 
    vel_abs = sqrt(V*V');
    F = -ke-kv*vel_abs;
    
    if dcs < dcs_th
        p1 = 0.4;
        p2 = 0.8;
        p = 0.1;
    else
%         p1 = 60/4;
%         p2 = 25/4;
        
%         p1 = 80;
%         p2 = 25/2;
        
%         p1 = 80*.01;
%         p2 = 25/3*.01;
        p1 = 80*.1;
        p2 = 25/3*.1;
        p = 30;
    end
%     he = (E(i) - Emin(i) - k_charge * log((c-L1)/disc*dcs/dcs_th));
    he = (E(i) - Emin(i) - k_charge * log(dcs/dcs_th));
    Lf_he = F - k_charge/(dcs^2)*(pos(i,:)-cs_pos(i,:))*vel(i,:)';
%     Lg_he2 = -(kv*vel(i,:)/vel_abs+k_charge*(pos(i,:)-cs_pos(i,:))/dcs^2); %changed sign of second expression
    Lg_he2 = -kv*(vel(i,:)-vw)/vel_abs-k_charge/dcs^2*(pos(i,:)-cs_pos(i,:));
    Ae = Lg_he2;    
    
    Be = kv*Cd*vel_abs + 2*k_charge/dcs^4*((pos(i,:)-cs_pos(i,:))*vel(i,:)')^2 - k_charge/dcs^2*vel(i,:)*vel(i,:)' + k_charge/dcs^2 * Cd*(pos(i,:)-cs_pos(i,:))*(vel(i,:)-vw)';
%     Be = Be + 2*p*Lf_he + p^2*he;
    Be = Be + (p1+p2)*Lf_he + p1*p2*he;
    
    hf = Emax - E(i) + kf*log(dcs/dcs_th);
    d_hf = -F + kf/(dcs^2)*(pos(i,:)-cs_pos(i,:))*vel(i,:)';
    Af = kv*vel(i,:)/vel_abs + kf*(pos(i,:)-cs_pos(i,:))/dcs^2;
    Bf = ke*F + kf*vel(i,:)*vel(i,:)'/dcs^2-2*kf/dcs^4*((pos(i,:)-cs_pos(i,:))*vel(i,:)')^2;
    Bf = Bf + 2*pf*d_hf + pf^2*hf;
    
    
    %% max velocity constraint
    v_max = 3;
    alpha_v = .2;
    hv = v_max - vel_abs;
    Bv = alpha_v*hv;
    Av = -vel(i,:)/vel_abs; %this minus is added to make things correct
    
    %% constraint on minimum value of Emin
    hb = (Emin(i)-Eb)*ks;
    Ab = [0 0 ks];
    Bb = pb*hb;
    
    hu = Eb + 0.1 - Emin(i);
    Au = [0 0 -1 -1];
    Bu = pu*hu;
    %% Coordination barrier
    epsilon = 35;
    if t > w 
%         TLi = (Emin(i)-E(i))/F;
        TLi = (E(i)-Emin(i))/(ke+kv*(moving_avg_value(i)));
        [d,start_index] = min(abs(history_time - (t-w)));
        alpha_i = ((ke+kv*moving_avg_value(i))*F - kv/w*(vel_abs - past_vel(start_index,i))*(E(i)-Emin(i)))/(ke+kv*moving_avg_value(i))^2;
        beta_i = -1/(ke+kv*moving_avg_value(i));
%         past_vel(start_index,i)
        
        hc_min = 1000000;
        min_index = 100;
        for j = 1:n
            if j ~= i
                dcsj = dist(cs_pos(j,:)',pos(j,:)');
                TLj = (E(j)-Emin(j))/(ke+kv*(moving_avg_value(j)));
                hc = log(abs(TLi-TLj)/epsilon);
                if hc < hc_min && dcsj > dcs_th
                    hc_min = hc;
                    min_index = j;
                end  
                
            end
        end
        j = min_index;
        if i == 5 && j == 4 %&& t > 130
            disp([t abs(TLi-TLj) Emin(i) Emin(j)])
        end
        dcsj = dist(cs_pos(j,:)',pos(j,:)');
        vel_absj = sqrt((vel(j,:)-vw)*(vel(j,:)-vw)');
        Fj = -ke-kv*vel_absj;
%         TLj = (Emin(j)-E(j))/Fj;
        TLj = (E(j)-Emin(j))/(ke+kv*(moving_avg_value(j)));
        alpha_j = ((ke+kv*moving_avg_value(j))*Fj - kv/w*(vel_absj - past_vel(start_index,j))*(E(j)-Emin(j)))/(ke+kv*moving_avg_value(j))^2;

        hc = log(abs(TLi-TLj)/epsilon);
%         abs(TLi-TLj)
        Ac = (TLi-TLj)/abs(TLi-TLj)^2 * [0,0,beta_i];
        Bc = (TLi-TLj)/abs(TLi-TLj)^2 * (alpha_i-alpha_j);
        if dcs > dcs_th && dcsj > dcs_th
            pc = 1.;
        else
            pc = 0;
        end
%         Bc = Bc + pc*hc;
        Bc = Bc + pc*sign(hc)* abs(hc)^0.6;
        if hb < hc_min
            Ac = Ab;
            Bc = Bb;
        end
    else
        TLi = (E(i)-Emin(i))/(ke+kv*(moving_avg_value(i)));
        alpha_i = F/(ke+kv*moving_avg_value(i));
        beta_i = -1/(ke+kv*moving_avg_value(i));
%         past_vel(start_index,i)
        
        hc_min = 1000000;
        min_index = 100;
        for j = 1:n
            if j ~= i
                dcsj = dist(cs_pos(j,:)',pos(j,:)');
                TLj = (E(j)-Emin(j))/(ke+kv*(moving_avg_value(j)));
                hc = log(abs(TLi-TLj)/epsilon);
                if hc < hc_min && dcsj > dcs_th
                    hc_min = hc;
                    min_index = j;
                end  
                
            end
        end
        j = min_index;
        dcsj = dist(cs_pos(j,:)',pos(j,:)');
        vel_absj = sqrt((vel(j,:)-vw)*(vel(j,:)-vw)');
        Fj = -ke-kv*vel_absj;
%         TLj = (Emin(j)-E(j))/Fj;
        TLj = (E(j)-Emin(j))/(ke+kv*(moving_avg_value(j)));
        alpha_j = Fj/(ke+kv*moving_avg_value(j));

        if i == 5 && j == 4% && t > 130
%             disp([t abs(TLi-TLj) TLi TLj alpha_i-alpha_j])
%             figure(8)
%             plot(t,TLi,'b*')
%             hold on
%             plot(t,TLj,'r*')
%             drawnow
        end
        
        hc = log(abs(TLi-TLj)/epsilon);
%         abs(TLi-TLj)
        Ac = (TLi-TLj)/abs(TLi-TLj)^2 * [0,0,beta_i];
        Bc = (TLi-TLj)/abs(TLi-TLj)^2 * (alpha_i-alpha_j);
        if dcs > dcs_th && dcsj > dcs_th
            pc = 1.;
        else
            pc = 0;
        end
%         Bc = Bc + pc*hc;
        Bc = Bc + pc*sign(hc)* abs(hc)^0.6;
        if hb < hc_min
            Ac = Ab;
            Bc = Bb;
        end
    end
    
    if t > w*0
        A = -[Ae 0;Ac];
        B = [Be;Bc];
        u = lsqlin(diag([1 1 1]),u_coverage',A,B,[],[],[],[],[],options);

%         A = -[Ae 0 0;Ac 0;Au];
%         B = [Be;Bc;Bu];
%         u = lsqlin(diag([1 1 1 1]),[u_coverage 0]',A,B,[],[],[],[],[],options);

    else
        A = -[Ae 0];
        B = [Be];
        u = lsqlin(diag([1 1 1]),u_coverage',A,B,[],[],[],[],[],options);
    end
    
%     A = -[Ae 0];
%     B = [Be];
%     u1 = lsqlin(diag([1 1 1]),u_coverage',A,B,[],[],[-10 -10 -1000],[10 10 1000],[],options);
%     u1 = lsqlin(diag([1 1 1]),u_coverage',A,B,[],[],[],[],[],options);

%     boundz = 1;
%     u1(1) = min(boundz, max(-boundz, u1(1))); 
%     u1(2) = min(boundz, max(-boundz, u1(2)));
%      u1
    
    
    if dcs <= dcs_th
        if E(i) < Emax
            d = [pos(i,1)-centroid(i,1)*0, pos(i,2)-centroid(i,2)*0];
            u = [-kd*vel(i,:) 0];
        else
            Kp = 1.5;
            d = [pos(i,1)-centroid(i,1), pos(i,2)-centroid(i,2)];
            u = [-Kp*d-kd*vel(i,:) 0];
        end
%         u = [-kp*d-kd*vel(i,:) 0];
    end
    
%     if abs(u(1))<1000000 && t > 900 && i == 1
%         figure(1)
%         if i == 1
%             c = "g*";
%         else
%             c = "r*";
%         end
%         plot(t,u1(1),'r*',t,u2(1),'g*',t,u3(1),'k*')
% %         plot(t,u(1),c)
%         hold on
%     end
    %
    
    if i == 5 && t > 8
%         disp([t kv*vel_abs u(3)])
%         figure(8)
%         plot(t,kv*vel_abs,'b*')
%         hold on
%         plot(t,u(3),'r*')
%         drawnow
        disp([t he k_charge dcs moving_avg_value(i)]);
        % disp([u u_coverage'])
%         disp(Ae)
%         disp(sqrt((u'-u_coverage)*(u'-u_coverage)'));
    end
    
    %% creating the diff (delta) of the functions to be integrated in time
    dx(6*(i-1)+1) = vel(i,1);
    dx(6*(i-1)+2) = vel(i,2);
%     dx(6*(i-1)+3) = u_coverage(1);
%     dx(6*(i-1)+4) = u_coverage(2);
%     dx(6*(i-1)+3) = u_coverage(1)-Cd*vel_abs*(vel(i,1)-vw(1));
%     dx(6*(i-1)+4) = u_coverage(2)-Cd*vel_abs*(vel(i,2)-vw(2));
    dx(6*(i-1)+3) = u(1)-Cd*(vel(i,1)-vw(1));
    dx(6*(i-1)+4) = u(2)-Cd*(vel(i,2)-vw(2));
%     dx(5*(i-1)+5) = F;
    if(dcs>dcs_th+0.0)
        dx(6*(i-1)+5) = F;
    else
        dx(6*(i-1)+ 5) = charging_rate;
    end
    dx(6*(i-1)+6) = u(3);
    
    %     dx(3*(i-1)+1) = k*(centroid(i,1)-pos(i,1));
    %     dx(3*(i-1)+2) = k*(centroid(i,2)-pos(i,2));
end
dx = dx';

